Higher-Spin Correlators in dS

We study momentum-space correlators in minimal higher-spin gravity in $\mathrm{dS}_4$ using its holographic vector-model description. Connected $n$-point functions in this model are represented by three-dimensional one-loop integrals and are rational functions of the boundary kinematics. We show that the four-point function displays a nontrivial geometric feature: its physical singularity is governed by a Ptolemy relation for the dual momentum quadrilateral. At five points, the pentagon integral introduces an apparent leading Landau singularity, which we show is spurious and disappears once the Gram constraint is imposed. We derive a representation of the five-point function free of spurious singularities and organized in terms of graph-theoretic building blocks. We then verify the conformal invariance of these correlators and discuss their behavior in the soft, collapsed, and Ptolemy limits. This structure suggests a combinatorial bootstrap for higher-spin correlators at general multiplicity, in which conformal invariance and the physical singularities emerge from the underlying graph combinatorics.

==> pentagon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    137291,       3384]
NotebookOptionsPosition[    135159,       3340]
NotebookOutlinePosition[    135550,       3356]
CellTagsIndexPosition[    135507,       3353]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Higher-Spin Correlators in dS", "Title",
 CellChangeTimes->{{3.9065593669073977`*^9, 3.90655937705898*^9}, {
  3.9949270190570173`*^9, 3.994927022121151*^9}, {3.9949292600600433`*^9, 
  3.994929260371252*^9}},
 FontSize->36,ExpressionUUID->"e537c336-b851-4498-a597-934fba96cb32"],

Cell[TextData[StyleBox["Shounak De and Hayden Lee",
 Background->None]], "Subtitle",
 CellChangeTimes->{{3.906560426899794*^9, 3.906560473149275*^9}, {
  3.906560520227094*^9, 3.906560528058564*^9}, {3.9065639625140247`*^9, 
  3.906564059354323*^9}, {3.906564223106827*^9, 3.9065642984398203`*^9}, {
  3.906564527839459*^9, 3.906564532121074*^9}, {3.906564692634097*^9, 
  3.906564692904009*^9}, {3.994927024665854*^9, 3.9949270286898737`*^9}},
 FontSize->16,ExpressionUUID->"370508ac-f2fc-4f31-a15e-f35bebeeae0a"],

Cell["\<\
This notebook contains the physical representation of the pentagon integral.\
\>", "Text",
 CellChangeTimes->{{3.906564474470912*^9, 3.9065645037351913`*^9}, {
  3.906564735618879*^9, 3.906564738670506*^9}, {3.994927036506709*^9, 
  3.994927048066268*^9}},ExpressionUUID->"abe3c7b6-226e-4dea-8c02-\
1f64caef77a7"],

Cell[CellGroupData[{

Cell["Pentagon", "Section",
 CellChangeTimes->{{3.994929232332533*^9, 3.9949292339583883`*^9}, {
  3.9949296923037786`*^9, 
  3.9949296948548326`*^9}},ExpressionUUID->"d838e513-4e0b-43ac-94a7-\
c966dd3066e9"],

Cell[CellGroupData[{

Cell["Spurious representation", "Subsection",
 CellChangeTimes->{
  3.994929689607667*^9},ExpressionUUID->"463e0a20-4aa6-48d6-a5ff-\
d99de09957ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I12345spurious", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
        "k1", " ", "k12", " ", "k123", " ", "k2", " ", "k23", " ", "k3", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k123", " ", "k2"}], "+", 
           RowBox[{"k12", " ", "k23"}], "+", 
           RowBox[{"k1", " ", "k3"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", " ", "k2"}], "+", 
             RowBox[{"k123", " ", "k3"}]}], ")"}]}], "+", 
          RowBox[{"k23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", " ", "k123"}], "+", 
             RowBox[{"k2", " ", "k3"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k123", "4"]}], " ", 
           SuperscriptBox["k2", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k23", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k3", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "4"], " ", 
           SuperscriptBox["k5", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
        "k2", " ", "k23", " ", "k234", " ", "k3", " ", "k34", " ", "k4", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k234", " ", "k3"}], "+", 
           RowBox[{"k23", " ", "k34"}], "+", 
           RowBox[{"k2", " ", "k4"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k2", " ", "k3"}], "+", 
             RowBox[{"k234", " ", "k4"}]}], ")"}]}], "+", 
          RowBox[{"k34", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k2", " ", "k234"}], "+", 
             RowBox[{"k3", " ", "k4"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k123", "2"]}], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "4"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "4"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k234", "4"], " ", 
           SuperscriptBox["k3", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k34", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k4", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
        "k1", " ", "k12", " ", "k2", " ", "k234", " ", "k34", " ", "k5", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k12", " ", "k234"}], "+", 
           RowBox[{"k1", " ", "k34"}], "+", 
           RowBox[{"k2", " ", "k5"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["k12", "2"]}], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k234", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "4"], " ", 
           SuperscriptBox["k3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k34", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k34", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "4"], " ", 
           SuperscriptBox["k5", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k5", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k234", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k2", " ", "k34"}], "+", 
             RowBox[{"k1", " ", "k5"}]}], ")"}]}], "+", 
          RowBox[{"k12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", " ", "k2"}], "+", 
             RowBox[{"k34", " ", "k5"}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
        "k1", " ", "k123", " ", "k23", " ", "k234", " ", "k4", " ", "k5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k123", " ", "k234"}], "+", 
           RowBox[{"k1", " ", "k4"}], "+", 
           RowBox[{"k23", " ", "k5"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k234", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "4"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "4"], " ", 
           SuperscriptBox["k4", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k4", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k5", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k23", "4"], " ", 
           SuperscriptBox["k5", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k234", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k23", " ", "k4"}], "+", 
             RowBox[{"k1", " ", "k5"}]}], ")"}]}], "+", 
          RowBox[{"k123", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", " ", "k23"}], "+", 
             RowBox[{"k4", " ", "k5"}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
        "k12", " ", "k123", " ", "k3", " ", "k34", " ", "k4", " ", "k5", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k123", " ", "k34"}], "+", 
           RowBox[{"k12", " ", "k4"}], "+", 
           RowBox[{"k3", " ", "k5"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k34", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "4"], " ", 
           SuperscriptBox["k34", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k4", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "4"], " ", 
           SuperscriptBox["k4", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k234", "2"], " ", 
           SuperscriptBox["k3", "4"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k34", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k123", "2"], " ", 
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k1", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k12", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k4", "2"], " ", 
           SuperscriptBox["k5", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["k2", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["k23", "2"], " ", 
           SuperscriptBox["k3", "2"], " ", 
           SuperscriptBox["k5", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["k3", "4"], " ", 
           SuperscriptBox["k5", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k34", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k3", " ", "k4"}], "+", 
             RowBox[{"k12", " ", "k5"}]}], ")"}]}], "+", 
          RowBox[{"k123", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k12", " ", "k3"}], "+", 
             RowBox[{"k4", " ", "k5"}]}], ")"}]}]}], ")"}]}]}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k234", "4"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k123", "4"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k34", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "4"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "4"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k4", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "4"], " ", 
       SuperscriptBox["k5", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k23", "4"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k2", "4"], " ", 
       SuperscriptBox["k4", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k4", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k4", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k5", "4"]}]}], ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"8124456f-5290-48d3-b1f9-97f954301d96"]
}, Closed]],

Cell[CellGroupData[{

Cell["Physical representation", "Subsection",
 CellChangeTimes->{
  3.994929687604577*^9},ExpressionUUID->"6d6dfea2-877d-42e7-b12d-\
d1be91db851b"],

Cell[CellGroupData[{

Cell["Graph orbits", "Subsubsection",
 CellChangeTimes->{{3.994929932195074*^9, 
  3.99492993868311*^9}},ExpressionUUID->"e49582e2-bcda-445a-970c-\
c34a1d5386d2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"generating", " ", "graph", " ", "orbits"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9949300838232737`*^9, 3.9949300937253036`*^9}, {
  3.9949302607860203`*^9, 
  3.9949302638454857`*^9}},ExpressionUUID->"2221510f-e276-4318-a1ba-\
9e5c16c30cc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"E5", "=", 
   RowBox[{"{", 
    RowBox[{
    "k1", ",", "k12", ",", "k123", ",", "k2", ",", "k23", ",", "k234", ",", 
     "k3", ",", "k34", ",", "k4", ",", "k5"}], "}"}]}], ";", 
  RowBox[{"xtok", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"xij", "\[Rule]", "E5"}], "]"}]}], ";", 
  RowBox[{"S5", "=", 
   RowBox[{"Permutations", "@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "4"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"permute", "[", 
    RowBox[{"expr_", ",", "perms_"}], "]"}], ":=", 
   RowBox[{"expr", "/.", "\[VeryThinSpace]", 
    RowBox[{"Thread", "[", 
     RowBox[{"E5", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"perms", "\[LeftDoubleBracket]", 
            RowBox[{"#", "+", "1"}], "\[RightDoubleBracket]"}], "]"}], "/.", 
          "\[VeryThinSpace]", "xtok"}], "&"}], ")"}], "/@", "xij"}]}], 
     "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"orbit", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"permute", "[", 
         RowBox[{"expr", ",", "#"}], "]"}], "]"}], "&"}], ")"}], "/@", "S5"}],
     "//", "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994929087911529*^9, 3.994929126369253*^9}, {
  3.99492917454879*^9, 3.99492921074895*^9}, {3.994929245362659*^9, 
  3.994929290708417*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"05f55da8-6411-431e-bb59-bf60b1d7096a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"coefficients", " ", "for", " ", "cycle", " ", "monomials"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.994930054259006*^9, 3.9949300579916162`*^9}, 
   3.994930095642606*^9, 
   3.994930265976128*^9},ExpressionUUID->"61d6b303-6019-41cc-a180-\
a88e411f02c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h123", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["k4", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k23", "2"], " ", 
        SuperscriptBox["k234", "2"], " ", 
        SuperscriptBox["k3", "2"], " ", 
        SuperscriptBox["k34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k23", "2"], " ", 
        SuperscriptBox["k234", "2"], " ", 
        SuperscriptBox["k5", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k3", "2"], " ", 
        SuperscriptBox["k34", "2"], " ", 
        SuperscriptBox["k5", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k3", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k2", "2"], " ", 
        SuperscriptBox["k5", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k23", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k3", "2"]}]}], ")"}]}]}]}], ";", 
  RowBox[{"h12345", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k23", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k34", "2"], " ", 
       SuperscriptBox["k4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k5", "2"]}]}], ")"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k23", "2"], " ", 
        SuperscriptBox["k234", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k23", "2"], " ", 
        SuperscriptBox["k34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k234", "2"], " ", 
        SuperscriptBox["k34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k23", "2"], " ", 
        SuperscriptBox["k234", "2"], " ", 
        SuperscriptBox["k34", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k123", "2"], " ", 
        SuperscriptBox["k23", "2"], " ", 
        SuperscriptBox["k234", "2"], " ", 
        SuperscriptBox["k34", "2"]}]}], ")"}]}]}]}], ";", 
  RowBox[{"h123c", "=", 
   RowBox[{
    RowBox[{"4", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["k4", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k12", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k12", "2"], " ", 
        SuperscriptBox["k2", "2"]}]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k234", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k234", "2"], " ", 
       SuperscriptBox["k3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k123", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k34", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k1", "2"], " ", 
       SuperscriptBox["k23", "2"], " ", 
       SuperscriptBox["k5", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k12", "2"], " ", 
       SuperscriptBox["k3", "2"], " ", 
       SuperscriptBox["k5", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.994929357300796*^9, {3.994929457922331*^9, 3.994929461074205*^9}, {
   3.994929538772807*^9, 3.994929549066386*^9}, {3.994929657681108*^9, 
   3.994929661670644*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5175ac10-c33a-4a06-9110-bf3d886aef00"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"physical", " ", "numerator", " ", "and", " ", "denominator"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.994930065015356*^9, 3.994930096948854*^9}, {
  3.994930267162262*^9, 
  3.9949302740521183`*^9}},ExpressionUUID->"2434ebbd-d257-4ac2-bdfd-\
d0c6aced2617"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"N123", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"orbit", "[", 
     RowBox[{"k1", " ", "k12", " ", "k2", " ", "h123"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N12345", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"orbit", "[", 
     RowBox[{
     "k1", " ", "k2", " ", "k3", " ", "k4", " ", "k5", " ", "h12345"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N123c", "=", 
   RowBox[{"Total", "@", 
    RowBox[{"orbit", "[", 
     RowBox[{
     "k123", " ", "k23", " ", "k234", " ", "k3", " ", "k34", " ", "k4", " ", 
      "k5", " ", "h123c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nphys", "=", 
   RowBox[{"N123", "+", "N12345", "+", "N123c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dphys", "=", 
   RowBox[{
   "k1", " ", "k12", " ", "k123", " ", "k2", " ", "k23", " ", "k234", " ", 
    "k3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k123", " ", "k2"}], "+", 
      RowBox[{"k12", " ", "k23"}], "+", 
      RowBox[{"k1", " ", "k3"}]}], ")"}], " ", "k34", " ", "k4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k234", " ", "k3"}], "+", 
      RowBox[{"k23", " ", "k34"}], "+", 
      RowBox[{"k2", " ", "k4"}]}], ")"}], " ", "k5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k12", " ", "k234"}], "+", 
      RowBox[{"k1", " ", "k34"}], "+", 
      RowBox[{"k2", " ", "k5"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k123", " ", "k234"}], "+", 
      RowBox[{"k1", " ", "k4"}], "+", 
      RowBox[{"k23", " ", "k5"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k123", " ", "k34"}], "+", 
      RowBox[{"k12", " ", "k4"}], "+", 
      RowBox[{"k3", " ", "k5"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.994929066276433*^9, {3.994929143482877*^9, 3.9949291566365356`*^9}, {
   3.994929269707633*^9, 3.9949292721260433`*^9}, {3.994929715819289*^9, 
   3.994929716818191*^9}, {3.9949299423880043`*^9, 3.994929942562393*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"52af27ac-290a-44ab-86da-add24ad766da"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Result", "Subsubsection",
 CellChangeTimes->{{3.994929952390745*^9, 
  3.994929954530846*^9}},ExpressionUUID->"d64c5f1e-be68-4514-8811-\
e82b65cc98bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I12345", "=", 
  FractionBox["Nphys", "Dphys"]}]], "Input",
 CellChangeTimes->{{3.994929133415968*^9, 3.9949291379182577`*^9}, {
  3.994929714997822*^9, 3.99492972802491*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c8d27f04-b5d8-452f-ba80-4dfcf7564b11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", "k34"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k34"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k4"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k4"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k3", " ", "k34", " ", 
     "k4"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", "k34", " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k3", " ", "k34", " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4"}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4"}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4"}], "+", 
    RowBox[{"k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4"}], "+", 
    RowBox[{"k1", " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4"}], "+", 
    RowBox[{"k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4"}], "+", 
    RowBox[{"k1", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", "k4"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k34", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"2", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"k1", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k4", "2"]}], "+", 
    RowBox[{"k12", " ", "k123", " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "3"]}], "+", 
    RowBox[{"k1", " ", "k123", " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", "k34", " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", "k3", " ", "k34", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", "k3", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k3", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "3"], " ", "k2", " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", "k34", " ", "k4", " ", 
     "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", "k34", " ", "k4", " ", 
     "k5"}], "+", 
    RowBox[{"4", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"4", " ", "k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k12", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "3"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"4", " ", "k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k12", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k234", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"2", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"4", " ", "k1", " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k123", " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k23", " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k234", " ", 
     "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k123", " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
    "4", " ", "k1", " ", "k12", " ", "k123", " ", "k2", " ", "k23", " ", 
     "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k4", "2"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", "k234", " ", 
     "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k234", " ", "k3", " ", 
     "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k23", " ", "k234", " ", 
     "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k23", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "3"], " ", "k5"}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k34", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k2", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", "k2", " ", "k23", " ", 
     "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "3"], " ", "k3", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "3"], " ", 
     SuperscriptBox["k3", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k23", " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k12", " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "3"], " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"4", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k123", "3"], " ", "k2", " ", "k23", " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "3"], " ", "k4", " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k123", " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k234", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"4", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", "k234", " ", 
     "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", "k3", " ", 
     "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k23", " ", 
     "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k123", "3"], " ", 
     SuperscriptBox["k2", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "3"], " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"2", " ", "k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k4", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k4", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "3"], " ", "k123", " ", "k2", " ", "k23", " ", 
     "k234", " ", "k3", " ", 
     SuperscriptBox["k4", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "3"], " ", "k123", " ", "k2", " ", "k23", " ", 
     "k3", " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "3"], " ", 
     SuperscriptBox["k5", "2"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k34", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k2", "2"], " ", "k23", " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k34", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k23", "3"], " ", 
     SuperscriptBox["k234", "2"], " ", "k3", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k234", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k12", "2"], " ", 
     SuperscriptBox["k2", "3"], " ", "k23", " ", "k234", " ", "k34", " ", 
     "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k12", " ", 
     SuperscriptBox["k2", "3"], " ", "k234", " ", "k3", " ", "k34", " ", "k4",
      " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k123", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", "k3", " ", "k34", " ", 
     "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k2", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"2", " ", "k1", " ", "k12", " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k23", " ", "k234", " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k123", "2"], " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", "k123", " ", 
     SuperscriptBox["k23", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k123", " ", "k23", " ", 
     SuperscriptBox["k3", "3"], " ", 
     SuperscriptBox["k34", "2"], " ", "k4", " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "3"], " ", "k234", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k1", "2"], " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k23", "2"], " ", "k234", " ", "k3", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k12", " ", 
     SuperscriptBox["k123", "2"], " ", 
     SuperscriptBox["k2", "2"], " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["k12", "2"], " ", "k123", " ", "k2", " ", "k23", " ", 
     SuperscriptBox["k3", "2"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "3"]}], "+", 
    RowBox[{"k1", " ", "k12", " ", "k123", " ", "k2", " ", 
     SuperscriptBox["k3", "3"], " ", "k34", " ", 
     SuperscriptBox["k4", "2"], " ", 
     SuperscriptBox["k5", "3"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
   "k1", " ", "k12", " ", "k123", " ", "k2", " ", "k23", " ", "k234", " ", 
    "k3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k123", " ", "k2"}], "+", 
      RowBox[{"k12", " ", "k23"}], "+", 
      RowBox[{"k1", " ", "k3"}]}], ")"}], " ", "k34", " ", "k4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k234", " ", "k3"}], "+", 
      RowBox[{"k23", " ", "k34"}], "+", 
      RowBox[{"k2", " ", "k4"}]}], ")"}], " ", "k5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k12", " ", "k234"}], "+", 
      RowBox[{"k1", " ", "k34"}], "+", 
      RowBox[{"k2", " ", "k5"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k123", " ", "k234"}], "+", 
      RowBox[{"k1", " ", "k4"}], "+", 
      RowBox[{"k23", " ", "k5"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k123", " ", "k34"}], "+", 
      RowBox[{"k12", " ", "k4"}], "+", 
      RowBox[{"k3", " ", "k5"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9949297282479687`*^9, 3.994930174445333*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"131e1070-e273-4db0-9221-26421c1fdb4b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 988},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5e54b5f3-44c9-4775-9c7f-ff76daf8f975"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 285, 4, 85, "Title",ExpressionUUID->"e537c336-b851-4498-a597-934fba96cb32"],
Cell[864, 28, 514, 7, 42, "Subtitle",ExpressionUUID->"370508ac-f2fc-4f31-a15e-f35bebeeae0a"],
Cell[1381, 37, 323, 6, 33, "Text",ExpressionUUID->"abe3c7b6-226e-4dea-8c02-1f64caef77a7"],
Cell[CellGroupData[{
Cell[1729, 47, 208, 4, 66, "Section",ExpressionUUID->"d838e513-4e0b-43ac-94a7-c966dd3066e9"],
Cell[CellGroupData[{
Cell[1962, 55, 147, 3, 53, "Subsection",ExpressionUUID->"463e0a20-4aa6-48d6-a5ff-d99de09957ce"],
Cell[2112, 60, 51333, 1318, 70, "Input",ExpressionUUID->"8124456f-5290-48d3-b1f9-97f954301d96"]
}, Closed]],
Cell[CellGroupData[{
Cell[53482, 1383, 147, 3, 37, "Subsection",ExpressionUUID->"6d6dfea2-877d-42e7-b12d-d1be91db851b"],
Cell[CellGroupData[{
Cell[53654, 1390, 162, 3, 43, "Subsubsection",ExpressionUUID->"e49582e2-bcda-445a-970c-c34a1d5386d2"],
Cell[53819, 1395, 285, 6, 29, "Input",ExpressionUUID->"2221510f-e276-4318-a1ba-9e5c16c30cc0"],
Cell[54107, 1403, 2218, 65, 131, "Input",ExpressionUUID->"05f55da8-6411-431e-bb59-bf60b1d7096a"],
Cell[56328, 1470, 299, 7, 29, "Input",ExpressionUUID->"61d6b303-6019-41cc-a180-a88e411f02c2"],
Cell[56630, 1479, 5396, 159, 76, "Input",ExpressionUUID->"5175ac10-c33a-4a06-9110-bf3d886aef00"],
Cell[62029, 1640, 301, 7, 29, "Input",ExpressionUUID->"2434ebbd-d257-4ac2-bdfd-d0c6aced2617"],
Cell[62333, 1649, 2112, 57, 111, "Input",ExpressionUUID->"52af27ac-290a-44ab-86da-add24ad766da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64482, 1711, 157, 3, 43, "Subsubsection",ExpressionUUID->"d64c5f1e-be68-4514-8811-e82b65cc98bc"],
Cell[CellGroupData[{
Cell[64664, 1718, 278, 5, 46, "Input",ExpressionUUID->"c8d27f04-b5d8-452f-ba80-4dfcf7564b11"],
Cell[64945, 1725, 70150, 1608, 1099, "Output",ExpressionUUID->"131e1070-e273-4db0-9221-26421c1fdb4b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


